The CoNFIG Catalogue - II. Comparison of Space Densities in the FR Dichotomy

This paper focuses on a comparison of the space densities of FRI and FRII sources at different epochs, with a particular focus on FRI sources. First, we present the concluding steps in constructing the Combined NVSS-FIRST Galaxy catalogue (CoNFIG), including new VLA observations, optical identifications and redshift estimates. The final catalogue consists of 859 sources over 4 samples (CoNFIG-1, 2, 3 and 4 with flux density limits of S_1.4GHz = 1.3, 0.8, 0.2 and 0.05 Jy respectively). It is 95.7% complete in radio morphology classification and 74.3% of the sources have redshift data. Combining CoNFIG with complementary samples, the distribution and evolution of FRI and FRII sources are investigated. We find that FRI sources undergo mild evolution and that, at the same radio luminosity, FRI and FRII sources show similar space density enhancements in various redshift ranges, possibly implying a common evolution.

==> Contours/jpeg2ps-1.9/asc85ec.c <==
/* ASCII85 and Hex encoding for PostScript Level 2 and PDF */
/* (C) Thomas Merz 1994-2002 */

#include <stdio.h>
#include <fcntl.h>

/* try to identify Mac compilers */
#ifdef __MWERKS__
#if __POWERPC__ || __CFM68K__ || __MC68K_
#define MAC
#else
#define DOS
#endif
#endif /* __MWERKS__ */

#ifdef DOS
#include <io.h>
#include <stdlib.h>
#endif

#include "psimage.h"

typedef unsigned char byte;

static unsigned char buf[4];
static unsigned long power85[5] = { 1L, 85L, 85L*85, 85L*85*85, 85L*85*85*85};
static int outbytes;		/* Number of characters in an output line */

/* read 0-4 Bytes. result: number of bytes read */
static int 
ReadSomeBytes(FILE * in)
{
  register int count, i;

  for (count = 0; count < 4; count++) {
    if ((i = getc(in)) == EOF)
      break;
    else
      buf[count] = (byte) i;
  }
  return count;
}

/* Two percent characters at the start of a line will cause trouble
 * with some post-processing software. In order to avoid this, we
 * simply insert a line break if we encounter a percent character
 * at the start of the line. Of course, this rather simplistic
 * algorithm may lead to a large line count in pathological cases,
 * but the chance for hitting such a case is very small, and even
 * so it's only a cosmetic flaw and not a functional restriction.
 */

static void 
outbyte(byte c, FILE * out)
{    /* output one byte */

  if (fputc(c, out) == EOF) {
    fprintf(stderr, "jpeg2ps: write error - exit!\n");
    exit(1);
  }

  if (++outbytes > 63 ||		/* line limit reached */
    (outbytes == 1 && c == '%') ) {	/* caution: percent character at start of line */
    fputc('\n', out);			/* insert line feed */
    outbytes = 0;
  }
}

int
ASCII85Encode(FILE * in, FILE * out)
{
  register int i, count;
  unsigned long word, v;

  outbytes = 0;

  /* 4 bytes read ==> output 5 bytes */
  while ((count = ReadSomeBytes(in)) == 4) {
    word = ((unsigned long)(((unsigned int)buf[0] << 8) + buf[1]) << 16) +
                   (((unsigned int)buf[2] << 8) + buf[3]);
    if (word == 0)
      outbyte('z', out);       /* shortcut for 0 */
    else
      /* calculate 5 ASCII85 bytes and output them */
      for (i = 4; i >= 0; i--) {
	v = word / power85[i];
	outbyte((byte) (v + '!'), out);
	word -= v * power85[i];
      }
  }

  word = 0;

  if (count != 0) {   /* 1-3 bytes left */
    for (i = count-1; i >= 0; i--)   /* accumulate bytes */
      word += (unsigned long)buf[i] << 8 * (3-i);
    
    /* encoding as above, but output only count+1 bytes */
    for (i = 4; i >= 4-count; i--) {
      v = word / power85[i];
      outbyte((byte) (v + '!'), out);
      word -= v * power85[i];
    }
  }

  fputc('~', out);	/* EOD marker */
  fputc('>', out);
  return 0;
}

void 
ASCIIHexEncode(FILE *in, FILE * out) {
  static char buffer[512];
  static char BinToHex[] = "0123456789ABCDEF";
  int CharsPerLine;
  size_t i, n;
  unsigned char *p;

  CharsPerLine = 0;
  fputc('\n', out);

  while ((n = fread(buffer, 1, sizeof(buffer), in)) != 0)
    for (i = 0, p = (unsigned char *) buffer; i < n; i++, p++) {
      fputc(BinToHex[*p>>4], out);           /* first nibble  */
      fputc(BinToHex[*p & 0x0F], out);       /* second nibble */
      if ((CharsPerLine += 2) >= 64) {
        fputc('\n', out);
        CharsPerLine = 0;
      }
    }

  fputc('>', out);         /* EOD marker for PostScript hex strings */
}



==> Contours/jpeg2ps-1.9/getopt.c <==
/*
 * Copyright (c) 1987 Regents of the University of California.
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without
 * modification, are permitted provided that the following conditions
 * are met:
 * 1. Redistributions of source code must retain the above copyright
 *    notice, this list of conditions and the following disclaimer.
 * 2. Redistributions in binary form must reproduce the above copyright
 *    notice, this list of conditions and the following disclaimer in the
 *    documentation and/or other materials provided with the distribution.
 * 3. All advertising materials mentioning features or use of this software
 *    must display the following acknowledgement:
 *	This product includes software developed by the University of
 *	California, Berkeley and its contributors.
 * 4. Neither the name of the University nor the names of its contributors
 *    may be used to endorse or promote products derived from this software
 *    without specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE REGENTS AND CONTRIBUTORS ``AS IS'' AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
 * IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
 * ARE DISCLAIMED.  IN NO EVENT SHALL THE REGENTS OR CONTRIBUTORS BE LIABLE
 * FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
 * DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS
 * OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)
 * HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT
 * LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY
 * OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF
 * SUCH DAMAGE.
 */

#if defined(LIBC_SCCS) && !defined(lint)
static char sccsid[] = "@(#)getopt.c	4.13 (Berkeley) 2/23/91";
#endif /* LIBC_SCCS and not lint */

#include <stdio.h>
#include <string.h>

/*
 * get option letter from argument vector
 */
int	opterr = 1,		/* if error message should be printed */
	optind = 1,		/* index into parent argv vector */
	optopt;			/* character checked for validity */
char	*optarg;		/* argument associated with option */

#define	BADCH	(int)'?'
#define	EMSG	""

int
getopt(nargc, nargv, ostr)
	int nargc;
	char **nargv;
	char *ostr;
{
	static char *place = EMSG;		/* option letter processing */
	register char *oli;			/* option letter list index */
	char *p;

	if (!*place) {				/* update scanning pointer */
		if (optind >= nargc || *(place = nargv[optind]) != '-') {
			place = EMSG;
			return(EOF);
		}
		if (place[1] && *++place == '-') {	/* found "--" */
			++optind;
			place = EMSG;
			return(EOF);
		}
	}					/* option letter okay? */
	if ((optopt = (int)*place++) == (int)':' ||
	    !(oli = strchr(ostr, optopt))) {
		/*
		 * if the user didn't specify '-' as an option,
		 * assume it means EOF.
		 */
		if (optopt == (int)'-')
			return(EOF);
		if (!*place)
			++optind;
		if (opterr) {
			if (!(p = strrchr(*nargv, '/')))
				p = *nargv;
			else
				++p;
			(void)fprintf(stderr, "%s: illegal option -- %c\n",
			    p, optopt);
		}
		return(BADCH);
	}
	if (*++oli != ':') {			/* don't need argument */
		optarg = NULL;
		if (!*place)
			++optind;
	}
	else {					/* need an argument */
		if (*place)			/* no white space */
			optarg = place;
		else if (nargc <= ++optind) {	/* no arg */
			place = EMSG;
			if (!(p = strrchr(*nargv, '/')))
				p = *nargv;
			else
				++p;
			if (opterr)
				(void)fprintf(stderr,
				    "%s: option requires an argument -- %c\n",
				    p, optopt);
			return(BADCH);
		}
	 	else				/* white space */
			optarg = nargv[optind];
		place = EMSG;
		++optind;
	}
	return(optopt);				/* dump back option letter */
}


==> Contours/jpeg2ps-1.9/jpeg2ps.c <==
/* --------------------------------------------------------------------
 * jpeg2ps
 * convert JPEG files to compressed PostScript Level 2 or 3 EPS
 *
 * (C) Thomas Merz 1994-2002
 *
 * ------------------------------------------------------------------*/

#define VERSION		"V1.9"

#include <stdio.h>
#include <time.h>
#include <stdlib.h>
#include <string.h>

/* try to identify Mac compilers */
#ifdef __MWERKS__
#if __POWERPC__ || __CFM68K__ || __MC68K_
#define MAC
#elif defined(__INTEL__)
#define DOS
#endif
#endif /* __MWERKS__ */

#if defined(__CYGWIN32__)
#include <getopt.h>
#elif defined(DOS)
int getopt(int argc, char * const argv[], const char *optstring);
extern char *optarg;            
extern int optind;              
#elif !defined(DOS) && !defined(MAC)
#include <unistd.h>
#endif

#ifndef MAC
extern char *optarg;
extern int optind;
#endif

#ifdef DOS
#include <io.h>
#include <fcntl.h>
#endif

/* Requires the DropUNIX package */
#if defined(MAC) && defined(DROPUNIX)
#include "Main.h"		/* Required for DropUNIX */
#endif

#include "psimage.h"

#ifdef REQUIRES_GETOPT
int      getopt(int nargc, char **nargv, char *ostr);
#endif

#if (defined(DOS) || defined (MAC))
#define READMODE  "rb"           /* read JPEG files in binary mode */
#define WRITEMODE "wb"           /* write (some) PS files in binary mode */
#else
#define READMODE  "r"
#define WRITEMODE "w"           /* write (some) PS files in binary mode */
#endif

int Margin     	= 20;           /* safety margin */
BOOL quiet	= FALSE;	/* suppress informational messages */
BOOL autorotate = FALSE;	/* disable automatic rotation */

BOOL	AnalyzeJPEG(imagedata * image);
int	ASCII85Encode(FILE *in, FILE *out);
void    ASCIIHexEncode(FILE *in, FILE *out);

#define BUFFERSIZE 1024
static char buffer[BUFFERSIZE];
static char *ColorSpaceNames[] = {"", "Gray", "", "RGB", "CMYK" };

/* Array of known page sizes including name, width, and height */

typedef struct { const char *name; int width; int height; } PageSize_s;

PageSize_s PageSizes[] = {
    /* ISO paper sizes */
    {"a0",	2380, 3368},
    {"a1",	1684, 2380},
    {"a2",	1190, 1684},
    {"a3",	842, 1190},
    {"a4",	595, 842},
    {"a5",	421, 595},
    {"a6",	297, 421},
    {"b5",	501, 709},

    /* US customary sizes */
    {"letter",	612, 792},
    {"legal",	612, 1008},
    {"ledger",	1224, 792},
    {"p11x17",	792, 1224}
};

#define PAGESIZELIST	(sizeof(PageSizes)/sizeof(PageSizes[0]))

#ifdef A4
int PageWidth  = 595;           /* page width A4 */
int PageHeight = 842;           /* page height A4 */
#else
int PageWidth  = 612;           /* page width letter */
int PageHeight = 792;           /* page height letter */
#endif

static void 
JPEGtoPS(imagedata *JPEG, FILE *PSfile) {
  int llx, lly, urx, ury;        /* Bounding box coordinates */
  size_t n;
  float scale, sx, sy;           /* scale factors            */
  time_t t;
  int i;

  /* read image parameters and fill JPEG struct*/
  if (!AnalyzeJPEG(JPEG)) {
    fprintf(stderr, "Error: '%s' is not a proper JPEG file!\n", JPEG->filename);
    return;
  }

  if (!quiet)
      fprintf(stderr, "Note on file '%s': %dx%d pixel, %d color component%s\n",
	JPEG->filename, JPEG->width, JPEG->height, JPEG->components,
	(JPEG->components == 1 ? "" : "s"));

  /* "Use resolution from file" was requested, but we couldn't find any */
  if (JPEG->dpi == DPI_USE_FILE && !quiet) { 
    fprintf(stderr,
    	"Note: no resolution values found in JPEG file - using standard scaling.\n");
    JPEG->dpi = DPI_IGNORE;
  }

  if (JPEG->dpi == DPI_IGNORE) {
    if (JPEG->width > JPEG->height && autorotate) {	/* switch to landscape if needed */
      JPEG->landscape = TRUE;
      if (!quiet)
	  fprintf(stderr, 
	    "Note: image width exceeds height - producing landscape output!\n");
    }
    if (!JPEG->landscape) {       /* calculate scaling factors */
      sx = (float) (PageWidth - 2*Margin) / JPEG->width;
      sy = (float) (PageHeight - 2*Margin) / JPEG->height;
    }else {
      sx = (float) (PageHeight - 2*Margin) / JPEG->width;
      sy = (float) (PageWidth - 2*Margin) / JPEG->height;
    }
    scale = min(sx, sy);	/* We use at least one edge of the page */
  } else {
    if (!quiet)
	fprintf(stderr, "Note: Using resolution %d dpi.\n", (int) JPEG->dpi);
    scale = (float) (72.0 / JPEG->dpi);     /* use given image resolution */
  }

  if (JPEG->landscape) {
    /* landscape: move to (urx, lly) */
    urx = PageWidth - Margin;
    lly = Margin;
    ury = (int) (Margin + scale*JPEG->width + 0.9);    /* ceiling */
    llx = (int) (urx - scale * JPEG->height);          /* floor  */
  }else {
    /* portrait: move to (llx, lly) */
    llx = lly = Margin;
    urx = (int) (llx + scale * JPEG->width + 0.9);     /* ceiling */
    ury = (int) (lly + scale * JPEG->height + 0.9);    /* ceiling */
  }

  time(&t);

  /* produce EPS header comments */
  fprintf(PSfile, "%%!PS-Adobe-3.0 EPSF-3.0\n");
  fprintf(PSfile, "%%%%Creator: jpeg2ps %s by Thomas Merz\n", VERSION);
  fprintf(PSfile, "%%%%Title: %s\n", JPEG->filename);
  fprintf(PSfile, "%%%%CreationDate: %s", ctime(&t));
  fprintf(PSfile, "%%%%BoundingBox: %d %d %d %d\n", 
                   llx, lly, urx, ury);
  fprintf(PSfile, "%%%%DocumentData: %s\n", 
                  JPEG->mode == BINARY ? "Binary" : "Clean7Bit");
  fprintf(PSfile, "%%%%LanguageLevel: 2\n");
  fprintf(PSfile, "%%%%EndComments\n");
  fprintf(PSfile, "%%%%BeginProlog\n");
  fprintf(PSfile, "%%%%EndProlog\n");
  fprintf(PSfile, "%%%%Page: 1 1\n");

  fprintf(PSfile, "/languagelevel where {pop languagelevel 2 lt}");
  fprintf(PSfile, "{true} ifelse {\n");
  fprintf(PSfile, "  (JPEG file '%s' needs PostScript Level 2!",
                  JPEG->filename);
  fprintf(PSfile, "\\n) dup print flush\n");
  fprintf(PSfile, "  /Helvetica findfont 20 scalefont setfont ");
  fprintf(PSfile, "100 100 moveto show showpage stop\n");
  fprintf(PSfile, "} if\n");

  fprintf(PSfile, "save\n");
  fprintf(PSfile, "/RawData currentfile ");

  if (JPEG->mode == ASCIIHEX)            /* hex representation... */
    fprintf(PSfile, "/ASCIIHexDecode filter ");
  else if (JPEG->mode == ASCII85)        /* ...or ASCII85         */
    fprintf(PSfile, "/ASCII85Decode filter ");
  /* else binary mode: don't use any additional filter! */

  fprintf(PSfile, "def\n");

  fprintf(PSfile, "/Data RawData << ");
  fprintf(PSfile, ">> /DCTDecode filter def\n");

  /* translate to lower left corner of image */
  fprintf(PSfile, "%d %d translate\n", (JPEG->landscape ? 
                   PageWidth - Margin : Margin), Margin);

  if (JPEG->landscape)                 /* rotation for landscape */
    fprintf(PSfile, "90 rotate\n");
      
  fprintf(PSfile, "%.2f %.2f scale\n", /* scaling */
                   JPEG->width * scale, JPEG->height * scale);
  fprintf(PSfile, "/Device%s setcolorspace\n", 
                  ColorSpaceNames[JPEG->components]);
  fprintf(PSfile, "{ << /ImageType 1\n");
  fprintf(PSfile, "     /Width %d\n", JPEG->width);
  fprintf(PSfile, "     /Height %d\n", JPEG->height);
  fprintf(PSfile, "     /ImageMatrix [ %d 0 0 %d 0 %d ]\n",
                  JPEG->width, -JPEG->height, JPEG->height);
  fprintf(PSfile, "     /DataSource Data\n");
  fprintf(PSfile, "     /BitsPerComponent %d\n", 
                  JPEG->bits_per_component);

  /* workaround for color-inverted CMYK files produced by Adobe Photoshop:
   * compensate for the color inversion in the PostScript code
   */
  if (JPEG->adobe && JPEG->components == 4) {
    if (!quiet)
	fprintf(stderr, "Note: Adobe-conforming CMYK file - applying workaround for color inversion.\n");
    fprintf(PSfile, "     /Decode [1 0 1 0 1 0 1 0]\n");
  }else {
    fprintf(PSfile, "     /Decode [0 1");
    for (i = 1; i < JPEG->components; i++) 
      fprintf(PSfile," 0 1");
    fprintf(PSfile, "]\n");
  }

  fprintf(PSfile, "  >> image\n");
  fprintf(PSfile, "  Data closefile\n");
  fprintf(PSfile, "  RawData flushfile\n");
  fprintf(PSfile, "  showpage\n");
  fprintf(PSfile, "  restore\n");
  fprintf(PSfile, "} exec");

  /* seek to start position of JPEG data */
  fseek(JPEG->fp, JPEG->startpos, SEEK_SET);

  switch (JPEG->mode) {
  case BINARY:
    /* important: ONE blank and NO newline */
    fprintf(PSfile, " ");
#if !defined(__MWERKS__) && defined(DOS)
    fflush(PSfile);         	  /* up to now we have CR/NL mapping */
    setmode(fileno(PSfile), O_BINARY);    /* continue in binary mode */
#endif
    /* copy data without change */
    while ((n = fread(buffer, 1, sizeof(buffer), JPEG->fp)) != 0)
      fwrite(buffer, 1, n, PSfile);
#if !defined(__MWERKS__) && defined(DOS)
    fflush(PSfile);                  	/* binary yet */
    setmode(fileno(PSfile), O_TEXT);    /* text mode */
#endif
    break;

  case ASCII85:
    fprintf(PSfile, "\n");

    /* ASCII85 representation of image data */
    if (ASCII85Encode(JPEG->fp, PSfile)) {
      fprintf(stderr, "Error: internal problems with ASCII85Encode!\n");
      exit(1);
    }
    break;

  case ASCIIHEX:
    /* hex representation of image data (useful for buggy dvips) */
    ASCIIHexEncode(JPEG->fp, PSfile);
    break;
  }
  fprintf(PSfile, "\n%%%%EOF\n");
}

static
void usage(void) {
  fprintf(stderr, "jpeg2ps %s: convert JPEG files to PostScript Level 2 or 3.\n",
		   VERSION);
  fprintf(stderr, "(C) Thomas Merz 1994-2002\n\n");
  fprintf(stderr, "usage: jpeg2ps [options] jpegfile > epsfile\n");
  fprintf(stderr, "-a        auto rotate: produce landscape output if width > height\n");
  fprintf(stderr, "-b        binary mode: output 8 bit data (default: 7 bit with ASCII85)\n");
  fprintf(stderr, "-h        hex mode: output 7 bit data in ASCIIHex encoding\n");
  fprintf(stderr, "-o <name> output file name\n");
  fprintf(stderr, "-p <size> page size name. Known names are:\n");
  fprintf(stderr, "          a0, a1, a2, a3, a4, a5, a6, b5, letter, legal, ledger, p11x17\n");
  fprintf(stderr, "-q        quiet mode: suppress all informational messages\n");
  fprintf(stderr, "-r <dpi>  resolution value (dots per inch)\n");
  fprintf(stderr, "          0 means use value given in file, if any (disables autorotate)\n");
  exit(1);
}

int
main(int argc, char ** argv) {
  imagedata image;
  FILE *outfile;

#ifdef MAC
  int i, bufLength;
  char *cp, outfilename[512];
#else
  int opt, pagesizeindex = -1;
#endif

  image.filename = NULL;
  image.mode     = ASCII85;
  image.startpos = 0L;
  image.landscape= FALSE;
  image.dpi      = DPI_IGNORE;
  image.adobe    = FALSE;

  outfile = stdout;

 if (argc == 1)
    usage();

#ifndef MAC
  while ((opt = getopt(argc, argv, "abho:p:qr:")) != -1)
    switch (opt) {
      case 'a':
          autorotate = TRUE;
          break;
      case 'b':
	  image.mode = BINARY;
	  break;
      case 'h':
	  image.mode = ASCIIHEX;
	  break;
      case 'o':
	  outfile = fopen(optarg, "w");
	  if (outfile == NULL) {
	    fprintf(stderr, "Error: cannot open output file '%s'.\n", optarg);
	    exit(-2);
	  } 
	  break;
      case 'p':
	  for(pagesizeindex=0; pagesizeindex < PAGESIZELIST; pagesizeindex++)
	    if (!strcmp((const char *) optarg, PageSizes[pagesizeindex].name)) {
		PageHeight = PageSizes[pagesizeindex].height;
		PageWidth = PageSizes[pagesizeindex].width;
		break;
	    }
	  if (pagesizeindex == PAGESIZELIST) {	/* page size name not found */
		fprintf(stderr, "Error: Unknown page size %s.\n", optarg);
		exit(-3);
	  }
	  break;
      case 'q':
          quiet = TRUE;
	  break;
      case 'r':
	  image.dpi = (float) atof(optarg);
	  if (image.dpi < 0) {
	    fprintf(stderr, "Error: bad resolution value %f !\n", image.dpi);
	    exit(1);
	  }
	  break;
      case '?':
	  usage();
    }

  if (pagesizeindex != -1 && ! quiet)	/* page size user option given */
      fprintf(stderr, "Note: Using %s page size.\n",
		    PageSizes[pagesizeindex].name);

  if (optind == argc)	/* filename missing */
    usage();
  else
    image.filename = argv[optind];

  if (!image.filename)
    usage();

  if ((image.fp = fopen(image.filename, READMODE)) == NULL) {
    fprintf(stderr, "Error: couldn't read JPEG file '%s'!\n", 
      image.filename),
    exit(1);
  }

  JPEGtoPS(&image, outfile);      /* convert JPEG data */
  fclose(image.fp);
  fclose(outfile);

#else /* MAC */

 for (i = 1; i < argc; i++) {
    image.filename = argv[i];

    strcpy(outfilename, image.filename);
    bufLength = (int) strlen(outfilename);
    cp = outfilename;
    if (bufLength > 3)
    {
	cp += (bufLength - 4);
	/* strip .jpg from terminating string */
	if (strcmp(cp, ".jpg") == 0 || strcmp(cp, ".JPG") == 0) 
	    outfilename[bufLength - 4] = '\0'; 		
    }
    
    strcat(outfilename, ".eps");

     if ((image.fp = fopen(image.filename, READMODE)) == NULL) {
	fprintf(stderr, "Error: couldn't read JPEG file '%s'!\n", 
	image.filename),
	exit(1);
     }

    outfile = fopen(outfilename, WRITEMODE);

    JPEGtoPS(&image, outfile);      /* convert JPEG data */

    fclose(image.fp);
    fclose(outfile);
  }

#endif	/* not MAC */

  return 0;
}


==> Contours/jpeg2ps-1.9/mac_prefix.h <==
/*
 * Prefix file for CodeWarrior on the Mac.
 * This is a workaround for the silly fact that
 * CodeWarrior doesn't support any project-wide
 * preprocessor settings directly. Sigh.
 */
 
#define MAC
#define DROPUNIX


==> Contours/jpeg2ps-1.9/psimage.h <==
/* -------------------------- psimage.h ------------------------- */
/* (C) Thomas Merz 1994-2002 */

#ifndef TRUE
#define TRUE  1
#endif
#ifndef FALSE
#define FALSE 0
#endif

#ifdef min
#undef min
#endif
#define min(a, b) ((a) < (b) ? (a) : (b))

typedef int BOOL;

/* data output mode: binary, ascii85, hex-ascii */
typedef enum { BINARY, ASCII85, ASCIIHEX } DATAMODE;

typedef struct {
  FILE     *fp;                   /* file pointer for jpeg file		 */
  char     *filename;             /* name of image file			 */
  int      width;                 /* pixels per line			 */
  int      height;                /* rows				 */
  int      components;            /* number of color components		 */
  int      bits_per_component;    /* bits per color component		 */
  float    dpi;                   /* image resolution in dots per inch   */
  DATAMODE mode;                  /* output mode: 8bit, ascii, ascii85	 */
  long     startpos;              /* offset to jpeg data		 */
  BOOL     landscape;             /* rotate image to landscape mode?	 */
  BOOL     adobe;                 /* image includes Adobe comment marker */
} imagedata;

#define	DPI_IGNORE (float) (-1.0) /* dummy value for imagedata.dpi       */
#define DPI_USE_FILE ((float) 0.0)/* dummy value for imagedata.dpi       */


==> Contours/jpeg2ps-1.9/readjpeg.c <==
/* ------------------------- readjpeg.c ------------------------- */
/* (C) Thomas Merz 1994-2002 */

#include <stdio.h>
#include <string.h>

/* try to identify Mac compilers */
#ifdef __MWERKS__
#if __POWERPC__ || __CFM68K__ || __MC68K_
#define MAC
#else
#define DOS
#endif
#endif /* __MWERKS__ */

#ifndef DOS
#include <unistd.h>
#endif

#include "psimage.h"

/* The following enum is stolen from the IJG JPEG library
 * Comments added by tm
 * This table contains far too many names since jpeg2ps
 * is rather simple-minded about markers
 */

extern BOOL quiet;

typedef enum {		/* JPEG marker codes			*/
  M_SOF0  = 0xc0,	/* baseline DCT				*/
  M_SOF1  = 0xc1,	/* extended sequential DCT		*/
  M_SOF2  = 0xc2,	/* progressive DCT			*/
  M_SOF3  = 0xc3,	/* lossless (sequential)		*/
  
  M_SOF5  = 0xc5,	/* differential sequential DCT		*/
  M_SOF6  = 0xc6,	/* differential progressive DCT		*/
  M_SOF7  = 0xc7,	/* differential lossless		*/
  
  M_JPG   = 0xc8,	/* JPEG extensions			*/
  M_SOF9  = 0xc9,	/* extended sequential DCT		*/
  M_SOF10 = 0xca,	/* progressive DCT			*/
  M_SOF11 = 0xcb,	/* lossless (sequential)		*/
  
  M_SOF13 = 0xcd,	/* differential sequential DCT		*/
  M_SOF14 = 0xce,	/* differential progressive DCT		*/
  M_SOF15 = 0xcf,	/* differential lossless		*/
  
  M_DHT   = 0xc4,	/* define Huffman tables		*/
  
  M_DAC   = 0xcc,	/* define arithmetic conditioning table	*/
  
  M_RST0  = 0xd0,	/* restart				*/
  M_RST1  = 0xd1,	/* restart				*/
  M_RST2  = 0xd2,	/* restart				*/
  M_RST3  = 0xd3,	/* restart				*/
  M_RST4  = 0xd4,	/* restart				*/
  M_RST5  = 0xd5,	/* restart				*/
  M_RST6  = 0xd6,	/* restart				*/
  M_RST7  = 0xd7,	/* restart				*/
  
  M_SOI   = 0xd8,	/* start of image			*/
  M_EOI   = 0xd9,	/* end of image				*/
  M_SOS   = 0xda,	/* start of scan			*/
  M_DQT   = 0xdb,	/* define quantization tables		*/
  M_DNL   = 0xdc,	/* define number of lines		*/
  M_DRI   = 0xdd,	/* define restart interval		*/
  M_DHP   = 0xde,	/* define hierarchical progression	*/
  M_EXP   = 0xdf,	/* expand reference image(s)		*/
  
  M_APP0  = 0xe0,	/* application marker, used for JFIF	*/
  M_APP1  = 0xe1,	/* application marker			*/
  M_APP2  = 0xe2,	/* application marker			*/
  M_APP3  = 0xe3,	/* application marker			*/
  M_APP4  = 0xe4,	/* application marker			*/
  M_APP5  = 0xe5,	/* application marker			*/
  M_APP6  = 0xe6,	/* application marker			*/
  M_APP7  = 0xe7,	/* application marker			*/
  M_APP8  = 0xe8,	/* application marker			*/
  M_APP9  = 0xe9,	/* application marker			*/
  M_APP10 = 0xea,	/* application marker			*/
  M_APP11 = 0xeb,	/* application marker			*/
  M_APP12 = 0xec,	/* application marker			*/
  M_APP13 = 0xed,	/* application marker			*/
  M_APP14 = 0xee,	/* application marker, used by Adobe	*/
  M_APP15 = 0xef,	/* application marker			*/
  
  M_JPG0  = 0xf0,	/* reserved for JPEG extensions		*/
  M_JPG13 = 0xfd,	/* reserved for JPEG extensions		*/
  M_COM   = 0xfe,	/* comment				*/
  
  M_TEM   = 0x01,	/* temporary use			*/

  M_ERROR = 0x100	/* dummy marker, internal use only	*/
} JPEG_MARKER;

/*
 * The following routine used to be a macro in its first incarnation:
 *  #define get_2bytes(fp) ((unsigned int) (getc(fp) << 8) + getc(fp))
 * However, this is bad programming since C doesn't guarantee
 * the evaluation order of the getc() calls! As suggested by
 * Murphy's law, there are indeed compilers which produce the wrong
 * order of the getc() calls, e.g. the Metrowerks C compilers for BeOS
 * and Macintosh.
 * Since there are only few calls we don't care about the performance 
 * penalty and use a simplistic C function.
 */

/* read two byte parameter, MSB first */
static unsigned int
get_2bytes(FILE *fp)
{
    unsigned int val;
    val = (unsigned int) (getc(fp) << 8);
    val += (unsigned int) (getc(fp));
    return val;
}

static int 
next_marker(FILE *fp)
{ /* look for next JPEG Marker  */
  int c, nbytes = 0;

  if (feof(fp))
    return M_ERROR;                 /* dummy marker               */

  do {
    do {                            /* skip to FF 		  */
      nbytes++;
      c = getc(fp);
    } while (c != 0xFF);
    do {                            /* skip repeated FFs  	  */
      c = getc(fp);
    } while (c == 0xFF);
  } while (c == 0);                 /* repeat if FF/00 	      	  */

  return c;
}

/* analyze JPEG marker */
BOOL AnalyzeJPEG(imagedata *image) {
  int b, c, unit;
  unsigned long i, length = 0;
#define APP_MAX 255
  unsigned char appstring[APP_MAX];
  BOOL SOF_done = FALSE;

  /* Tommy's special trick for Macintosh JPEGs: simply skip some  */
  /* hundred bytes at the beginning of the file!		  */
  do {
    do {                            /* skip if not FF 		  */
      c = getc(image->fp);
    } while (!feof(image->fp) && c != 0xFF);

    do {                            /* skip repeated FFs 	  */
      c = getc(image->fp);
    } while (c == 0xFF);

    /* remember start position */
    if ((image->startpos = ftell(image->fp)) < 0L) {
      fprintf(stderr, "Error: internal error in ftell()!\n");
      return FALSE;
    }
    image->startpos -= 2;           /* subtract marker length     */

    if (c == M_SOI) {
      fseek(image->fp, image->startpos, SEEK_SET);
      break;
    }
  } while (!feof(image->fp));

  if (feof(image->fp)) {
    fprintf(stderr, "Error: SOI marker not found!\n");
    return FALSE;
  }

  if (image->startpos > 0L && !quiet) {
    fprintf(stderr, "Note: skipped %ld bytes ", image->startpos);
    fprintf(stderr, "Probably Macintosh JPEG file?\n");
  }

  /* process JPEG markers */
  while (!SOF_done && (c = next_marker(image->fp)) != M_EOI) {
    switch (c) {
      case M_ERROR:
	fprintf(stderr, "Error: unexpected end of JPEG file!\n");
	return FALSE;

      /* The following are not officially supported in PostScript level 2 */
      case M_SOF2:
      case M_SOF3:
      case M_SOF5:
      case M_SOF6:
      case M_SOF7:
      case M_SOF9:
      case M_SOF10:
      case M_SOF11:
      case M_SOF13:
      case M_SOF14:
      case M_SOF15:
	fprintf(stderr, 
         "Warning: JPEG file uses compression method %X - proceeding anyway.\n",
		  c);
        fprintf(stderr, 
		"PostScript output does not work on all PS interpreters!\n");
	/* FALLTHROUGH */

      case M_SOF0:
      case M_SOF1:
	length = get_2bytes(image->fp);    /* read segment length  */

	image->bits_per_component = getc(image->fp);
	image->height             = (int) get_2bytes(image->fp);
	image->width              = (int) get_2bytes(image->fp);
	image->components         = getc(image->fp);

	SOF_done = TRUE;
	break;

      case M_APP0:		/* check for JFIF marker with resolution */
	length = get_2bytes(image->fp);

	for (i = 0; i < length-2; i++) {	/* get contents of marker */
	  b = getc(image->fp);
	  if (i < APP_MAX)			/* store marker in appstring */
	    appstring[i] = (unsigned char) b;
	}

	/* Check for JFIF application marker and read density values
	 * per JFIF spec version 1.02.
	 * We only check X resolution, assuming X and Y resolution are equal.
	 * Use values only if resolution not preset by user or to be ignored.
	 */

#define ASPECT_RATIO	0	/* JFIF unit byte: aspect ratio only */
#define DOTS_PER_INCH	1	/* JFIF unit byte: dots per inch     */
#define DOTS_PER_CM	2	/* JFIF unit byte: dots per cm       */

	if (image->dpi == DPI_USE_FILE && length >= 14 &&
	    !strncmp((const char *)appstring, "JFIF", 4)) {
	  unit = appstring[7];		        /* resolution unit */
	  					/* resolution value */
	  image->dpi = (float) ((appstring[8]<<8) + appstring[9]);

	  if (image->dpi == 0.0) {
	    image->dpi = DPI_USE_FILE;
	    break;
	  }

	  switch (unit) {
	    /* tell the caller we didn't find a resolution value */
	    case ASPECT_RATIO:
	      image->dpi = DPI_USE_FILE;
	      break;

	    case DOTS_PER_INCH:
	      break;

	    case DOTS_PER_CM:
	      image->dpi *= (float) 2.54;
	      break;

	    default:				/* unknown ==> ignore */
	      fprintf(stderr, 
		"Warning: JPEG file contains unknown JFIF resolution unit - ignored!\n");
	      image->dpi = DPI_IGNORE;
	      break;
	  }
	}
        break;

      case M_APP14:				/* check for Adobe marker */
	length = get_2bytes(image->fp);

	for (i = 0; i < length-2; i++) {	/* get contents of marker */
	  b = getc(image->fp);
	  if (i < APP_MAX)			/* store marker in appstring */
	    appstring[i] = (unsigned char) b;
	}

	/* Check for Adobe application marker. It is known (per Adobe's TN5116)
	 * to contain the string "Adobe" at the start of the APP14 marker.
	 */
	if (length >= 12 && !strncmp((const char *) appstring, "Adobe", 5))
	  image->adobe = TRUE;			/* set Adobe flag */

	break;

      case M_SOI:		/* ignore markers without parameters */
      case M_EOI:
      case M_TEM:
      case M_RST0:
      case M_RST1:
      case M_RST2:
      case M_RST3:
      case M_RST4:
      case M_RST5:
      case M_RST6:
      case M_RST7:
	break;

      default:			/* skip variable length markers */
	length = get_2bytes(image->fp);
	for (length -= 2; length > 0; length--)
	  (void) getc(image->fp);
	break;
    }
  }

  /* do some sanity checks with the parameters */
  if (image->height <= 0 || image->width <= 0 || image->components <= 0) {
    fprintf(stderr, "Error: DNL marker not supported in PostScript Level 2!\n");
    return FALSE;
  }

  /* some broken JPEG files have this but they print anyway... */
  if (length != (unsigned int) (image->components * 3 + 8))
    fprintf(stderr, "Warning: SOF marker has incorrect length - ignored!\n");

  if (image->bits_per_component != 8) {
    fprintf(stderr, "Error: %d bits per color component ",
	image->bits_per_component);
    fprintf(stderr, "not supported in PostScript level 2!\n");
    return FALSE;
  }

  if (image->components!=1 && image->components!=3 && image->components!=4) {
    fprintf(stderr, "Error: unknown color space (%d components)!\n",
      image->components);
    return FALSE;
  }

  return TRUE;
}

